Parameter Inference via Differentiable Diffusion Bridge Importance Sampling

We introduce a methodology for performing parameter inference in high-dimensional, non-linear diffusion processes. We illustrate its applicability for obtaining insights into the evolution of and relationships between species, including ancestral state reconstruction. Estimation is performed by utilising score matching to approximate diffusion bridges, which are subsequently used in an importance sampler to estimate log-likelihoods. The entire setup is differentiable, allowing gradient ascent on approximated log-likelihoods. This allows both parameter inference and diffusion mean estimation. This novel, numerically stable, score matching-based parameter inference framework is presented and demonstrated on biological two- and three-dimensional morphometry data.

==> new/skull_variance_plot.R <==
#!/usr/bin/env Rscript

library(readr)
library(dplyr)
library(ggplot2)
library(tikzDevice)

data <- read_csv('skull_ll_variance_results.csv', col_types = 'fdd')
maxs = data |> group_by(species) |> summarise(argmax = data$sigma[which.max(ll)])

tikz(file = 'skull_ll_variance_results.tex', width=3.25, height=2.5 / 2)

data |>
    ggplot() +
    theme_gray(base_size = 10) +
    aes(x = sigma, y = ll) +
    facet_wrap(~species) +
    geom_line() +
    geom_vline(data = maxs, mapping = aes(xintercept = argmax), linetype = 'dashed', alpha = 0.5) +
    scale_x_log10(
        breaks = scales::trans_breaks("log10", function(x) 10^x, n = 3),
        labels = scales::trans_format("log10", scales::math_format(10^.x)),
    ) +
    xlab('$\\sigma$') +
    ylab('approx.\\ ll curve')

dev.off()

# ggsave('skull_ll_variance_results.png', width = 3.25, height = 2.5, units = 'in', dpi = 600)


==> new/variance_plot.R <==
#!/usr/bin/env Rscript

library(readr)
library(dplyr)
library(ggplot2)
library(tikzDevice)

data <- read_csv('ll_variance_results.csv', col_types = 'fdd')

tikz(file = 'll_variance_results.tex', width=3.25, height=2.5)

data |>
    # filter(method %in% c('analytical', 'pedersen', 'pedersen_bridge')) |>
    ggplot() +
    theme_gray(base_size = 10) +
    aes(x = sigma, y = ll) +
    facet_wrap(~method, scales = 'free_y') +
    geom_line() +
    scale_x_log10(
        breaks = scales::trans_breaks("log10", function(x) 10^x, n = 3),
        labels = scales::trans_format("log10", scales::math_format(10^.x)),
    ) +
    xlab('$\\sigma$') +
    ylab('(approximated) log-likelihood curves')

dev.off()

# ggsave('ll_variance_results.png', width = 3.25, height = 2.5, units = 'in', dpi = 600)

